The Unresolved Behaviour of Polarized Scattering Matrix Elements at NNLO in QCD

Spin asymmetries in collisions of spin-polarized hadrons probe polarized parton distributions, which encode the spin structure of the colliding hadrons. To perform precision physics studies with spin asymmetries, higher order QCD corrections to the underlying polarized cross sections are required. Their numerical implementation relies on the use of an infrared subtraction scheme, which extracts the infrared singular pieces from the real and virtual subprocesses. We derive the universal behaviour of longitudinally polarized real radiation matrix elements in their infrared-singular limits up to next-to-next-to-leading order (NNLO) in QCD, thereby enabling the construction of infrared subtraction schemes for generic polarized cross sections at NNLO.

==> anc/triple_collinear_splittings.txt <==
* Colour-ordered polarized and unpolarized triple-collinear splitting functions
* in FORM-compatible format

*  Legend:
*    Dq:    polarized quark
*    Dg:    polarized gluon
*   nab: non-abelian gluons
*    ab:     abelian gluons
*    id:   identical quarks

* Polarized triple-collinear splitting functions

id [P(Dq,g,g<-q)(nab)]  = s123^2*(

       + s123^-2 * (  - eps^2*z2*[z1+z2]^-1
       + 2*eps^2
       - eps^2*[z1+z2]^-1
       - 3*eps*z1
       - 2*eps*z2^2*[z2+z3]^-2
       + 2*eps*z2
       + 4*eps*z2*[z2+z3]^-2
       - 6*eps*z2*[z1+z2]^-1
       + 12*eps
       - 4*eps*[z2+z3]^-1
       - 6*eps*[z1+z2]^-1
       + eps*z1^-1*z2^2
       - 2*eps*z1^-1*z2
       + eps*z1^-1
       - 17/2*z1
       - 8*z2^2*[z2+z3]^-1
       + 2*z2^2*[z2+z3]^-2
       + 15*z2
       + 8*z2*[z2+z3]^-1
       - 4*z2*[z2+z3]^-2
       - 15*z2*[z1+z2]^-1
       + 4*[z2+z3]^-1
       - 15*[z1+z2]^-1
       + 7/2*z1^-1*z2^2
       - 7*z1^-1*z2
       + 7/2*z1^-1
       - 31/2*[1-2*eps]^-1*z1
       + 8*[1-2*eps]^-1*z2^2*[z2+z3]^-1
       + [1-2*eps]^-1*z2
       - 8*[1-2*eps]^-1*z2*[z2+z3]^-1
       - 18*[1-2*eps]^-1*z2*[z1+z2]^-1
       + 31*[1-2*eps]^-1
       - 18*[1-2*eps]^-1*[z1+z2]^-1
       + 9/2*[1-2*eps]^-1*z1^-1*z2^2
       - 9*[1-2*eps]^-1*z1^-1*z2
       + 9/2*[1-2*eps]^-1*z1^-1
       + 24*[1-eps]^-1*z1
       - 16*[1-eps]^-1*z2
       + 32*[1-eps]^-1*z2*[z1+z2]^-1
       - 48*[1-eps]^-1
       + 32*[1-eps]^-1*[z1+z2]^-1
       - 8*[1-eps]^-1*z1^-1*z2^2
       + 16*[1-eps]^-1*z1^-1*z2
       - 8*[1-eps]^-1*z1^-1
       + 17
       )

       + s23^-1*s123^-1 * (  - 2*eps*z1^2*z2^-1
       - 2*eps*z1
       + 4*eps*z1*z2^-1
       + 2*eps*z2^2*[z2+z3]^-1
       - 2*eps*z2^2*z3^-1
       - 4*eps*z2
       + 2*eps
       - 2*eps*z2^-1
       - 6*z1^2*z2^-1
       - 6*z1
       + 16*z1*z2^-1
       + 6*z2^2*[z2+z3]^-1
       + 4*z2^2*[z2+z3]^-2
       - 4*z2^2*[z2+z3]^-3
       - 6*z2^2*z3^-1
       - 12*z2
       - 4*z2*[z2+z3]^-1
       + 4*z2*[z2+z3]^-2
       - 4*z2*z3^-1
       - 8*[z2+z3]^-1
       + 4*z3^-1
       - 6*z2^-1
       + 8*[1-eps]^-1*z1^2*z2^-1
       + 8*[1-eps]^-1*z1
       - 16*[1-eps]^-1*z1*z2^-1
       - 8*[1-eps]^-1*z2^2*[z2+z3]^-1
       + 8*[1-eps]^-1*z2^2*z3^-1
       + 16*[1-eps]^-1*z2
       - 8*[1-eps]^-1
       + 8*[1-eps]^-1*z2^-1
       + 10
       )

       + s23^-1*s123^-2*[Tr(231l)] * (  - 4*eps*z2*[z2+z3]^-2
       + 4*eps*[z2+z3]^-1
       - 8*z2*[z2+z3]^-1
       + 4*z2*[z2+z3]^-2
       - 4*[z2+z3]^-1
       - 2*z1^-1
       + 8*[1-2*eps]^-1*z2*[z2+z3]^-1
       - 6*[1-2*eps]^-1
       + 2*[1-2*eps]^-1*z1^-1
       + 6
       )

       + s23^-2*s123^-2*W23 * (  - 2*eps*[z2+z3]^-2
       + 2*[z2+z3]^-2
       + 2*z1^-1
       - 2*[1-2*eps]^-1*z1^-1
       )

       + s12^-1*s123^-1 * (  - eps^2*z2
       + eps^2*z2*[z1+z2]^-1
       + 2*eps*z1^2*z2^-1
       + 2*eps*z1
       - 2*eps*z1*z2^-1
       - 6*eps*z2
       + 6*eps*z2*[z1+z2]^-1
       - 2*eps*z2*z3^-1
       + 6*z1^2*z2^-1
       + 6*z1
       - 10*z1*z2^-1
       - 17*z2
       + 17*z2*[z1+z2]^-1
       - 6*z2*z3^-1
       - 4*z3^-1
       + 4*z3^-1*[z2+z3]^-1
       - 4*z2^-1
       + 4*z2^-1*[z2+z3]^-1
       - 8*[1-eps]^-1*z1^2*z2^-1
       - 8*[1-eps]^-1*z1
       + 8*[1-eps]^-1*z1*z2^-1
       + 32*[1-eps]^-1*z2
       - 32*[1-eps]^-1*z2*[z1+z2]^-1
       + 8*[1-eps]^-1*z2*z3^-1
       - 16*[1-eps]^-2*z2
       + 16*[1-eps]^-2*z2*[z1+z2]^-1
       )

       + s12^-1*s123^-2*[Tr(123l)] * ( eps^2*[z1+z2]^-1
       - 2*eps
       + 6*eps*[z1+z2]^-1
       + 2*eps*z1^-1*z2
       - 2*eps*z1^-1
       + 15*[z1+z2]^-1
       + 9*z1^-1*z2
       - 7*z1^-1
       - 11*[1-2*eps]^-1
       + 18*[1-2*eps]^-1*[z1+z2]^-1
       + 7*[1-2*eps]^-1*z1^-1*z2
       - 9*[1-2*eps]^-1*z1^-1
       + 16*[1-eps]^-1
       - 32*[1-eps]^-1*[z1+z2]^-1
       - 16*[1-eps]^-1*z1^-1*z2
       + 16*[1-eps]^-1*z1^-1
       - 5
       )

       + s12^-1*s23^-1*s123^-1*[Tr(123l)] * (  - 2*eps*z1*z2^-1
       + eps*z2*[z2+z3]^-1
       + eps*z2*z3^-1
       - eps
       + 2*eps*z2^-1
       - 6*z1*z2^-1
       - z2*[z2+z3]^-1
       + 3*z2*z3^-1
       - 2*[z2+z3]^-1
       + 2*z3^-1
       - 2*z3^-1*[z2+z3]^-1
       + 10*z2^-1
       - 4*z2^-1*[z2+z3]^-1
       - 2*z1^-1*z2
       + 2*[1-2*eps]^-1*z1^-1*z2
       + 8*[1-eps]^-1*z1*z2^-1
       - 4*[1-eps]^-1*z2*z3^-1
       + 4*[1-eps]^-1
       - 8*[1-eps]^-1*z2^-1
       - 3
       )

       + s12^-2*s123^-2*W12 * (  - eps*z1^-1
       - 7/2*z1^-1
       - 9/2*[1-2*eps]^-1*z1^-1
       + 8*[1-eps]^-1*z1^-1 )
       );

id [P(Dq,g,g<-q)(ab)]   = s123^2*(

       + s123^-2 * ( eps^2*z1*[z1+z3]^-1
       - eps^2*z2*[z1+z2]^-1
       - eps^2
       + eps^2*[z1+z3]^-1
       - eps^2*[z1+z2]^-1
       - 3*eps*z1
       + 6*eps*z1*[z1+z3]^-1
       - 6*eps*z2
       - 6*eps*z2*[z1+z2]^-1
       - 6*eps
       + 6*eps*[z1+z3]^-1
       - 6*eps*[z1+z2]^-1
       - 6*eps*z1^-1*z2^2
       + 2*eps*z1^-1*z2
       + eps*z1^-1
       - 13/2*z1
       + 15*z1*[z1+z3]^-1
       - 21*z2
       - 15*z2*[z1+z2]^-1
       + 15*[z1+z3]^-1
       - 15*[z1+z2]^-1
       - 25*z1^-1*z2^2
       + 11*z1^-1*z2
       + 7/2*z1^-1
       - 35/2*[1-2*eps]^-1*z1
       + 18*[1-2*eps]^-1*z1*[z1+z3]^-1
       - 27*[1-2*eps]^-1*z2
       - 18*[1-2*eps]^-1*z2*[z1+z2]^-1
       - 5*[1-2*eps]^-1
       + 18*[1-2*eps]^-1*[z1+z3]^-1
       - 18*[1-2*eps]^-1*[z1+z2]^-1
       - 23*[1-2*eps]^-1*z1^-1*z2^2
       + 5*[1-2*eps]^-1*z1^-1*z2
       + 9/2*[1-2*eps]^-1*z1^-1
       + 24*[1-eps]^-1*z1
       - 32*[1-eps]^-1*z1*[z1+z3]^-1
       + 48*[1-eps]^-1*z2
       + 32*[1-eps]^-1*z2*[z1+z2]^-1
       + 16*[1-eps]^-1
       - 32*[1-eps]^-1*[z1+z3]^-1
       + 32*[1-eps]^-1*[z1+z2]^-1
       + 48*[1-eps]^-1*z1^-1*z2^2
       - 16*[1-eps]^-1*z1^-1*z2
       - 8*[1-eps]^-1*z1^-1
       - 10
       )

       + s13^-1*s123^-1 * ( eps^2*z1
       - eps^2*z1*[z1+z3]^-1
       + eps^2*z2
       + 6*eps*z1
       - 6*eps*z1*[z1+z3]^-1
       + 2*eps*z1*z2^-1
       + 2*eps*z2^2*z3^-1
       + 8*eps*z2
       - 2*eps*z2*z3^-1
       + 2*eps
       - 2*eps*z2^-1
       + 17*z1
       - 17*z1*[z1+z3]^-1
       + 6*z1*z2^-1
       + 6*z2^2*z3^-1
       + 23*z2
       - 2*z2*z3^-1
       - 8*z3^-1
       + 4*z3^-1*[z2+z3]^-1
       - 10*z2^-1
       + 4*z2^-1*[z2+z3]^-1
       - 32*[1-eps]^-1*z1
       + 32*[1-eps]^-1*z1*[z1+z3]^-1
       - 8*[1-eps]^-1*z1*z2^-1
       - 8*[1-eps]^-1*z2^2*z3^-1
       - 40*[1-eps]^-1*z2
       + 8*[1-eps]^-1*z2*z3^-1
       - 8*[1-eps]^-1
       + 8*[1-eps]^-1*z2^-1
       + 16*[1-eps]^-2*z1
       - 16*[1-eps]^-2*z1*[z1+z3]^-1
       + 16*[1-eps]^-2*z2
       + 10
       )

       + s13^-1*s123^-2*[Tr(312l)] * (  - eps^2*[z1+z3]^-1
       + 4*eps
       - 6*eps*[z1+z3]^-1
       + 4*eps*z1^-1*z2
       - 2*eps*z1^-1
       - 15*[z1+z3]^-1
       + 16*z1^-1*z2
       - 9*z1^-1
       + 18*[1-2*eps]^-1
       - 18*[1-2*eps]^-1*[z1+z3]^-1
       + 16*[1-2*eps]^-1*z1^-1*z2
       - 7*[1-2*eps]^-1*z1^-1
       - 32*[1-eps]^-1
       + 32*[1-eps]^-1*[z1+z3]^-1
       - 32*[1-eps]^-1*z1^-1*z2
       + 16*[1-eps]^-1*z1^-1
       + 14
       )

       + s13^-2*s123^-2*W13 * (  - eps*z1^-1
       - 7/2*z1^-1
       - 9/2*[1-2*eps]^-1*z1^-1
       + 8*[1-eps]^-1*z1^-1
       )

       + s12^-1*s123^-1 * (  - eps^2*z2
       + eps^2*z2*[z1+z2]^-1
       + 2*eps*z1^2*z2^-1
       + 2*eps*z1
       - 2*eps*z1*z2^-1
       - 6*eps*z2
       + 6*eps*z2*[z1+z2]^-1
       - 2*eps*z2*z3^-1
       + 6*z1^2*z2^-1
       + 6*z1
       - 10*z1*z2^-1
       - 17*z2
       + 17*z2*[z1+z2]^-1
       - 6*z2*z3^-1
       - 4*z3^-1
       + 4*z3^-1*[z2+z3]^-1
       - 4*z2^-1
       + 4*z2^-1*[z2+z3]^-1
       - 8*[1-eps]^-1*z1^2*z2^-1
       - 8*[1-eps]^-1*z1
       + 8*[1-eps]^-1*z1*z2^-1
       + 32*[1-eps]^-1*z2
       - 32*[1-eps]^-1*z2*[z1+z2]^-1
       + 8*[1-eps]^-1*z2*z3^-1
       - 16*[1-eps]^-2*z2
       + 16*[1-eps]^-2*z2*[z1+z2]^-1
       )

       + s12^-1*s123^-2*[Tr(123l)] * ( eps^2*[z1+z2]^-1
       + 6*eps*[z1+z2]^-1
       + 4*eps*z1^-1*z2
       - 2*eps*z1^-1
       + 15*[z1+z2]^-1
       + 16*z1^-1*z2
       - 7*z1^-1
       - 2*[1-2*eps]^-1
       + 18*[1-2*eps]^-1*[z1+z2]^-1
       + 16*[1-2*eps]^-1*z1^-1*z2
       - 9*[1-2*eps]^-1*z1^-1
       - 32*[1-eps]^-1*[z1+z2]^-1
       - 32*[1-eps]^-1*z1^-1*z2
       + 16*[1-eps]^-1*z1^-1
       + 2
       )

       + s12^-1*s13^-1*s123^-1*[Tr(312l)] * ( eps^2
       - eps*z1*z2^-1
       + eps*z2*z3^-1
       + 6*eps
       + eps*z2^-1
       - 3*z1*z2^-1
       + 3*z2*z3^-1
       + 2*z3^-1
       - 2*z3^-1*[z2+z3]^-1
       + 5*z2^-1
       - 2*z2^-1*[z2+z3]^-1
       + 7*[1-2*eps]^-1
       + 4*[1-eps]^-1*z1*z2^-1
       - 4*[1-eps]^-1*z2*z3^-1
       - 20*[1-eps]^-1
       - 4*[1-eps]^-1*z2^-1
       + 12
       )

       + s12^-2*s123^-2*W12 * (  - eps*z1^-1
       - 7/2*z1^-1
       - 9/2*[1-2*eps]^-1*z1^-1
       + 8*[1-eps]^-1*z1^-1 )
       );

id [P(Dg,g,q<-q)(nab)]  = s123^2*(

       + s123^-2 * ( eps*z2*[z2+z3]^-1
       - eps*[z2+z3]^-1
       + 2*z1
       + 4*z2
       - z2*[z2+z3]^-1
       - 2*z2*[z1+z2]^-1
       + [z2+z3]^-1
       - 2*[z1+z2]^-1
       - 14*[1-2*eps]^-1*z1
       + 4*[1-2*eps]^-1*z2
       - 16*[1-2*eps]^-1*z2*[z1+z2]^-1
       + 26*[1-2*eps]^-1
       - 16*[1-2*eps]^-1*[z1+z2]^-1
       + 4*[1-2*eps]^-1*z1^-1*z2^2
       - 8*[1-2*eps]^-1*z1^-1*z2
       + 4*[1-2*eps]^-1*z1^-1
       + 12*[1-eps]^-1*z1
       - 8*[1-eps]^-1*z2
       + 16*[1-eps]^-1*z2*[z1+z2]^-1
       - 24*[1-eps]^-1
       + 16*[1-eps]^-1*[z1+z2]^-1
       - 4*[1-eps]^-1*z1^-1*z2^2
       + 8*[1-eps]^-1*z1^-1*z2
       - 4*[1-eps]^-1*z1^-1
       + 2
       )

       + s23^-1*s123^-1 * ( eps*z2
       - eps*z2*[z2+z3]^-1
       - 2*z1^2*z2^-1
       - 2*z1
       + 2*z1*z2^-1
       + z2
       + z2*[z2+z3]^-1
       + 4*[1-eps]^-1*z1^2*z2^-1
       + 4*[1-eps]^-1*z1
       - 8*[1-eps]^-1*z1*z2^-1
       - 4*[1-eps]^-1
       + 4*[1-eps]^-1*z2^-1
       )

       + s23^-1*s123^-2*[Tr(231l)] * ( eps*[z2+z3]^-1
       - [z2+z3]^-1
       - z1^-1
       - [1-2*eps]^-1
       + [1-2*eps]^-1*z1^-1
       + 1
       )

       + s12^-1*s123^-1 * ( 2*z1^2*z2^-1
       + 2*z1
       - 4*[1-eps]^-1*z1^2*z2^-1
       - 4*[1-eps]^-1*z1
       + 4*[1-eps]^-1*z1*z2^-1
       + 4*[1-eps]^-1*z2
       - 8*[1-eps]^-2*z2
       + 8*[1-eps]^-2*z2*[z1+z2]^-1
       )

       + s12^-1*s123^-2*[Tr(123l)] * ( 2*[z1+z2]^-1
       + z1^-1*z2
       - 9*[1-2*eps]^-1
       + 16*[1-2*eps]^-1*[z1+z2]^-1
       + 7*[1-2*eps]^-1*z1^-1*z2
       - 8*[1-2*eps]^-1*z1^-1
       + 8*[1-eps]^-1
       - 16*[1-eps]^-1*[z1+z2]^-1
       - 8*[1-eps]^-1*z1^-1*z2
       + 8*[1-eps]^-1*z1^-1
       + 1
       )

       + s12^-1*s23^-1*s123^-1*[Tr(123l)] * (  - 2*z1*z2^-1
       - z2*[z1+z2]^-1
       + [1-2*eps]^-1*z1^-1*z2
       + 4*[1-eps]^-1*z1*z2^-1
       + 2*[1-eps]^-1*z2*[z1+z2]^-1
       + 2*[1-eps]^-1
       + 2*[1-eps]^-1*[z1+z2]^-1
       - 4*[1-eps]^-1*z2^-1
       - 2*[1-eps]^-1*z1^-1
       - 1
       )

       + s12^-2*s123^-2*W12 * (  - 4*[1-2*eps]^-1*z1^-1
       + 4*[1-eps]^-1*z1^-1 )
       );

id [P(g,Dg,q<-q)(nab)]  = s123^2*(

       + s123^-2 * ( eps*z2*[z2+z3]^-1
       - eps*[z2+z3]^-1
       - z1^2*z2^-1
       - 4*z1
       + 2*z1*z2^-1
       - 4*z2
       + 5*z2*[z2+z3]^-1
       + 2*z2*[z1+z2]^-1
       - 5*[z2+z3]^-1
       + 2*[z1+z2]^-1
       - 23*[1-2*eps]^-1*z1^2*z2^-1
       - 20*[1-2*eps]^-1*z1
       + 38*[1-2*eps]^-1*z1*z2^-1
       - 8*[1-2*eps]^-1*z2
       + 12*[1-2*eps]^-1*z2*[z2+z3]^-1
       + 16*[1-2*eps]^-1*z2*[z1+z2]^-1
       - 12*[1-2*eps]^-1
       - 12*[1-2*eps]^-1*[z2+z3]^-1
       + 16*[1-2*eps]^-1*[z1+z2]^-1
       - 12*[1-2*eps]^-1*z2^-1
       + 24*[1-eps]^-1*z1^2*z2^-1
       + 24*[1-eps]^-1*z1
       - 40*[1-eps]^-1*z1*z2^-1
       + 12*[1-eps]^-1*z2
       - 16*[1-eps]^-1*z2*[z2+z3]^-1
       - 16*[1-eps]^-1*z2*[z1+z2]^-1
       + 8*[1-eps]^-1
       + 16*[1-eps]^-1*[z2+z3]^-1
       - 16*[1-eps]^-1*[z1+z2]^-1
       + 12*[1-eps]^-1*z2^-1
       )

       + s23^-1*s123^-1 * ( eps*z2
       - eps*z2*[z2+z3]^-1
       + 2*z1
       + 5*z2
       - 5*z2*[z2+z3]^-1
       + 2*z1^-1*z2
       - 8*[1-eps]^-1*z1
       - 12*[1-eps]^-1*z2
       + 12*[1-eps]^-1*z2*[z2+z3]^-1
       - 4*[1-eps]^-1
       - 4*[1-eps]^-1*z1^-1*z2
       + 4*[1-eps]^-1*z1^-1
       + 8*[1-eps]^-2*z1
       + 8*[1-eps]^-2*z2
       - 8*[1-eps]^-2*z2*[z2+z3]^-1
       )

       + s23^-1*s123^-2*[Tr(231l)] * ( eps*[z2+z3]^-1
       - 3*z1*z2^-1
       + 5*[z2+z3]^-1
       + z2^-1
       - 13*[1-2*eps]^-1*z1*z2^-1
       - 12*[1-2*eps]^-1
       + 12*[1-2*eps]^-1*[z2+z3]^-1
       + 7*[1-2*eps]^-1*z2^-1
       + 16*[1-eps]^-1*z1*z2^-1
       + 16*[1-eps]^-1
       - 16*[1-eps]^-1*[z2+z3]^-1
       - 8*[1-eps]^-1*z2^-1
       - 4
       )

       + s23^-2*s123^-2*W23 * (  - z2^-1
       - 3*[1-2*eps]^-1*z2^-1
       + 4*[1-eps]^-1*z2^-1
       )

       + s12^-1*s123^-1 * ( 2*z2
       + 2*z1^-1*z2^2
       + 4*[1-eps]^-1*z1
       - 4*[1-eps]^-1*z2
       - 4*[1-eps]^-1*z1^-1*z2^2
       + 4*[1-eps]^-1*z1^-1*z2
       - 8*[1-eps]^-2*z1
       - 8*[1-eps]^-2*z2*[z1+z2]^-1
       + 8*[1-eps]^-2
       )

       + s12^-1*s123^-2*[Tr(123l)] * (  - z1*z2^-1
       - 2*[z1+z2]^-1
       - 15*[1-2*eps]^-1*z1*z2^-1
       + [1-2*eps]^-1
       - 16*[1-2*eps]^-1*[z1+z2]^-1
       + 8*[1-2*eps]^-1*z2^-1
       + 16*[1-eps]^-1*z1*z2^-1
       + 16*[1-eps]^-1*[z1+z2]^-1
       - 8*[1-eps]^-1*z2^-1
       - 1
       )

       + s12^-1*s23^-1*s123^-1*[Tr(123l)] * ( z2*[z1+z2]^-1
       - z1^-1*z2
       + 7*[1-2*eps]^-1
       - 2*[1-eps]^-1*z2*[z1+z2]^-1
       - 4*[1-eps]^-1
       - 2*[1-eps]^-1*[z1+z2]^-1
       + 2*[1-eps]^-1*z1^-1*z2
       - 2*[1-eps]^-1*z1^-1
       )

       + s12^-2*s123^-2*W12 * (  - 4*[1-2*eps]^-1*z2^-1
       + 4*[1-eps]^-1*z2^-1 )
       );

id [P(Dg,g,q<-q)(ab)]   = s123^2*(

       + s123^-2 * ( eps*z1*[z1+z3]^-1
       + eps*z2*[z2+z3]^-1
       - eps*[z2+z3]^-1
       + eps*[z1+z3]^-1
       - 4*z1
       + 5*z1*[z1+z3]^-1
       - 4*z2
       - z2*[z2+z3]^-1
       + [z2+z3]^-1
       + 5*[z1+z3]^-1
       - z1^-1*z2^2
       - 2*z1^-1*z2
       - 12*[1-2*eps]^-1*z1
       + 12*[1-2*eps]^-1*z1*[z1+z3]^-1
       - 28*[1-2*eps]^-1*z2
       - 12*[1-2*eps]^-1
       + 12*[1-2*eps]^-1*[z1+z3]^-1
       - 11*[1-2*eps]^-1*z1^-1*z2^2
       + 2*[1-2*eps]^-1*z1^-1*z2
       + 16*[1-eps]^-1*z1
       - 16*[1-eps]^-1*z1*[z1+z3]^-1
       + 32*[1-eps]^-1*z2
       + 16*[1-eps]^-1
       - 16*[1-eps]^-1*[z1+z3]^-1
       + 12*[1-eps]^-1*z1^-1*z2^2
       - 6
       )

       + s23^-1*s123^-1 * ( eps*z2
       - eps*z2*[z2+z3]^-1
       - 2*z1^2*z2^-1
       - 2*z1
       + 2*z1*z2^-1
       + z2
       + z2*[z2+z3]^-1
       + 4*[1-eps]^-1*z1^2*z2^-1
       + 4*[1-eps]^-1*z1
       - 8*[1-eps]^-1*z1*z2^-1
       - 4*[1-eps]^-1
       + 4*[1-eps]^-1*z2^-1
       )

       + s23^-1*s123^-2*[Tr(231l)] * ( eps*[z2+z3]^-1
       - [z2+z3]^-1
       - z1^-1
       - [1-2*eps]^-1
       + [1-2*eps]^-1*z1^-1
       + 1
       )

       + s13^-1*s123^-1 * ( eps*z1
       - eps*z1*[z1+z3]^-1
       + 5*z1
       - 5*z1*[z1+z3]^-1
       + 2*z1*z2^-1
       + 2*z2
       - 12*[1-eps]^-1*z1
       + 12*[1-eps]^-1*z1*[z1+z3]^-1
       - 4*[1-eps]^-1*z1*z2^-1
       - 8*[1-eps]^-1*z2
       - 4*[1-eps]^-1
       + 4*[1-eps]^-1*z2^-1
       + 8*[1-eps]^-2*z1
       - 8*[1-eps]^-2*z1*[z1+z3]^-1
       + 8*[1-eps]^-2*z2
       )

       + s13^-1*s123^-2*[Tr(312l)] * (  - eps*[z1+z3]^-1
       - 5*[z1+z3]^-1
       + z1^-1*z2
       + z1^-1
       + 12*[1-2*eps]^-1
       - 12*[1-2*eps]^-1*[z1+z3]^-1
       + 7*[1-2*eps]^-1*z1^-1*z2
       - [1-2*eps]^-1*z1^-1
       - 16*[1-eps]^-1
       + 16*[1-eps]^-1*[z1+z3]^-1
       - 8*[1-eps]^-1*z1^-1*z2
       + 4
       )

       + s13^-1*s23^-1*s123^-1*[Tr(231l)] * (  - eps
       - z1*z2^-1
       + z1^-1
       + [1-2*eps]^-1
       + [1-2*eps]^-1*z1^-1*z2
       - [1-2*eps]^-1*z1^-1
       + 2*[1-eps]^-1*z1*z2^-1
       + 4*[1-eps]^-1
       - 2*[1-eps]^-1*z2^-1
       - 2*[1-eps]^-1*z1^-1
       - 3
       )

       + s13^-2*s123^-2*W13 * (  - z1^-1
       - 3*[1-2*eps]^-1*z1^-1
       + 4*[1-eps]^-1*z1^-1 )
       );

id [P(Dq,qp,qbp<-q)]    = s123^2*(

       + s123^-2 * ( eps
       - 2*z2^2*[z2+z3]^-2
       - 2*z2*[z2+z3]^-1
       + 4*z2*[z2+z3]^-2
       - 2*[z2+z3]^-1
       - 4*[1-2*eps]^-1*z1
       - 16*[1-2*eps]^-1*z2^2*[z2+z3]^-1
       + 16*[1-2*eps]^-1*z2*[z2+z3]^-1
       + 4*[1-eps]^-1*z1
       + 16*[1-eps]^-1*z2^2*[z2+z3]^-1
       - 16*[1-eps]^-1*z2*[z2+z3]^-1
       - 4*[1-eps]^-1
       + 5
       )

       + s23^-1*s123^-1 * ( eps*z1
       - eps
       + 3*z1
       + 2*z2^2*[z2+z3]^-1
       - 2*z2
       + 2*[z2+z3]^-1
       - 4*[1-eps]^-1*z1
       - 8*[1-eps]^-1*z2^2*[z2+z3]^-1
       - 4*[1-eps]^-1*z2^2*[z2+z3]^-2
       + 4*[1-eps]^-1*z2^2*[z2+z3]^-3
       + 8*[1-eps]^-1*z2
       + 4*[1-eps]^-1*z2*[z2+z3]^-1
       - 4*[1-eps]^-1*z2*[z2+z3]^-2
       + 4*[1-eps]^-1
       + 8*[1-eps]^-2*z2^2*[z2+z3]^-1
       - 8*[1-eps]^-2*z2
       - 5
       )

       + s23^-1*s123^-2*[Tr(231l)] * (  - 4*z2*[z2+z3]^-2
       + 2*[z2+z3]^-1
       - 16*[1-2*eps]^-1*z2*[z2+z3]^-1
       + 8*[1-2*eps]^-1
       + 16*[1-eps]^-1*z2*[z2+z3]^-1
       - 8*[1-eps]^-1
       )

       + s23^-2*s123^-2*W23 * (  - 2*[z2+z3]^-2
       + 4*[1-2*eps]^-1*z1^-1
       - 4*[1-eps]^-1*z1^-1 )
       );

id [P(Dqp,qbp,q<-q)]    = s123^2*(

       + s123^-2 * ( 6*[1-2*eps]^-1*z1
       - 4*[1-2*eps]^-1*z2
       + 8*[1-2*eps]^-1*z2*[z1+z2]^-1
       - 12*[1-2*eps]^-1
       + 8*[1-2*eps]^-1*[z1+z2]^-1
       - 2*[1-2*eps]^-1*z1^-1*z2^2
       + 4*[1-2*eps]^-1*z1^-1*z2
       - 2*[1-2*eps]^-1*z1^-1
       - 6*[1-eps]^-1*z1
       + 4*[1-eps]^-1*z2
       - 6*[1-eps]^-1*z2*[z1+z2]^-1
       + 10*[1-eps]^-1
       - 6*[1-eps]^-1*[z1+z2]^-1
       + 2*[1-eps]^-1*z1^-1*z2^2
       - 4*[1-eps]^-1*z1^-1*z2
       + 2*[1-eps]^-1*z1^-1
       - 1
       )

       + s12^-1*s123^-1 * ( z1
       + z2
       - 2*[1-eps]^-1*z1
       - 4*[1-eps]^-1*z2
       + 2*[1-eps]^-1
       + 4*[1-eps]^-2*z2
       - 4*[1-eps]^-2*z2*[z1+z2]^-1
       )

       + s12^-1*s123^-2*[Tr(123l)] * ( 4*[1-2*eps]^-1
       - 8*[1-2*eps]^-1*[z1+z2]^-1
       - 4*[1-2*eps]^-1*z1^-1*z2
       + 4*[1-2*eps]^-1*z1^-1
       - 4*[1-eps]^-1
       + 6*[1-eps]^-1*[z1+z2]^-1
       + 4*[1-eps]^-1*z1^-1*z2
       - 4*[1-eps]^-1*z1^-1
       )

       + s12^-2*s123^-2*W12 * ( 2*[1-2*eps]^-1*z1^-1
       - 2*[1-eps]^-1*z1^-1 )
       );

id [P(Dq,qb,q<-q)(id)]  = s123^2*(

       + s123^-2 * ( 2*eps^2
       - 2*eps*z2*[z2+z3]^-1
       - 2*eps*z2*[z1+z2]^-1
       + 10*eps
       + 2*eps*[z2+z3]^-1
       - 2*eps*[z1+z2]^-1
       - 4*z1
       - 8*z2
       + 2*z2*[z2+z3]^-1
       - 6*z2*[z1+z2]^-1
       - 2*[z2+z3]^-1
       - 6*[z1+z2]^-1
       + 4*[1-2*eps]^-1*z1
       + 8*[1-2*eps]^-1*z2
       - 4*[1-2*eps]^-1
       + 8*[1-eps]^-1*z2*[z1+z2]^-1
       - 24*[1-eps]^-1
       + 8*[1-eps]^-1*[z1+z2]^-1
       + 24
       )

       + s23^-1*s123^-2*[Tr(231l)] * (  - 2*eps*[z2+z3]^-1
       + 2*[z2+z3]^-1
       + 2*z1^-1
       + 2*[1-2*eps]^-1
       - 2*[1-2*eps]^-1*z1^-1
       - 2
       )

       + s12^-1*s123^-2*[Tr(123l)] * ( 2*eps*[z1+z2]^-1
       + 6*[z1+z2]^-1
       - 2*z1^-1*z2
       + 2*[1-2*eps]^-1
       + 2*[1-2*eps]^-1*z1^-1*z2
       - 8*[1-eps]^-1*[z1+z2]^-1
       - 2
       )

       + s12^-1*s23^-1*s123^-1*[Tr(123l)] * (  - eps^2
       - eps*z2*[z2+z3]^-1
       - eps*z2*[z1+z2]^-1
       - 3*eps
       - eps*[z2+z3]^-1
       - eps*[z1+z2]^-1
       + z2*[z2+z3]^-1
       - 3*z2*[z1+z2]^-1
       - [z2+z3]^-1
       - 5*[z1+z2]^-1
       + 2*[z1+z2]^-1*[z2+z3]^-1
       + 2*z1^-1*z2
       - 2*[1-2*eps]^-1*z1^-1*z2
       + 4*[1-eps]^-1*z2*[z1+z2]^-1
       + 4*[1-eps]^-1
       + 4*[1-eps]^-1*[z1+z2]^-1
       - 4 )
       );

id [P(Dqb,q,q<-q)(id)]  = s123^2*(

       + s123^-2 * (  - 2*eps^2
       + 4*eps*z1
       + 2*eps*z1*[z1+z3]^-1
       - 2*eps*z2*[z1+z2]^-1
       - 12*eps
       + 2*eps*[z1+z3]^-1
       - 2*eps*[z1+z2]^-1
       - 4*eps*z1^-1*z2^2
       + 4*eps*z1^-1*z2
       + 18*z1
       + 6*z1*[z1+z3]^-1
       - 6*z2*[z1+z2]^-1
       + 6*[z1+z3]^-1
       - 6*[z1+z2]^-1
       - 18*z1^-1*z2^2
       + 18*z1^-1*z2
       + 14*[1-2*eps]^-1*z1
       - 14*[1-2*eps]^-1
       - 14*[1-2*eps]^-1*z1^-1*z2^2
       + 14*[1-2*eps]^-1*z1^-1*z2
       - 32*[1-eps]^-1*z1
       - 8*[1-eps]^-1*z1*[z1+z3]^-1
       + 8*[1-eps]^-1*z2*[z1+z2]^-1
       + 40*[1-eps]^-1
       - 8*[1-eps]^-1*[z1+z3]^-1
       + 8*[1-eps]^-1*[z1+z2]^-1
       + 32*[1-eps]^-1*z1^-1*z2^2
       - 32*[1-eps]^-1*z1^-1*z2
       - 24
       )

       + s13^-1*s123^-2*[Tr(312l)] * (  - 2*eps*[z1+z3]^-1
       + 2*eps*z1^-1*z2
       - 2*eps*z1^-1
       - 6*[z1+z3]^-1
       + 9*z1^-1*z2
       - 9*z1^-1
       + 7*[1-2*eps]^-1*z1^-1*z2
       - 7*[1-2*eps]^-1*z1^-1
       + 8*[1-eps]^-1*[z1+z3]^-1
       - 16*[1-eps]^-1*z1^-1*z2
       + 16*[1-eps]^-1*z1^-1
       )

       + s12^-1*s123^-2*[Tr(123l)] * ( 2*eps
       + 2*eps*[z1+z2]^-1
       + 2*eps*z1^-1*z2
       + 6*[z1+z2]^-1
       + 9*z1^-1*z2
       + 7*[1-2*eps]^-1
       + 7*[1-2*eps]^-1*z1^-1*z2
       - 16*[1-eps]^-1
       - 8*[1-eps]^-1*[z1+z2]^-1
       - 16*[1-eps]^-1*z1^-1*z2
       + 9
       )

       + s12^-1*s13^-1*s123^-1*[Tr(312l)] * ( eps^2
       + eps*z1*[z1+z3]^-1
       - eps*z2*[z1+z2]^-1
       + 6*eps
       + eps*[z1+z3]^-1
       + eps*[z1+z2]^-1
       + 3*z1*[z1+z3]^-1
       - 3*z2*[z1+z2]^-1
       + 5*[z1+z3]^-1
       + 5*[z1+z2]^-1
       - 2*[z1+z2]^-1*[z1+z3]^-1
       + 7*[1-2*eps]^-1
       - 4*[1-eps]^-1*z1*[z1+z3]^-1
       + 4*[1-eps]^-1*z2*[z1+z2]^-1
       - 20*[1-eps]^-1
       - 4*[1-eps]^-1*[z1+z3]^-1
       - 4*[1-eps]^-1*[z1+z2]^-1
       + 12 )
       );

id [P(Dg,g,g<-g)(nab)]  = s123^2*(

       + s123^-2 * (  - 2*eps*z2^2*[z2+z3]^-2
       + 4*eps*z2*[z2+z3]^-2
       + 2*eps
       - 4*eps*[z2+z3]^-1
       + 2*z1
       - 8*z2^2*[z2+z3]^-1
       + 2*z2^2*[z2+z3]^-2
       + 8*z2
       + 8*z2*[z2+z3]^-1
       - 4*z2*[z2+z3]^-2
       - 4*z2*[z1+z2]^-1
       + 4*[z2+z3]^-1
       - 4*[z1+z2]^-1
       - 26*[1-2*eps]^-1*z1
       + 8*[1-2*eps]^-1*z2^2*[z2+z3]^-1
       + 8*[1-2*eps]^-1*z2
       - 8*[1-2*eps]^-1*z2*[z2+z3]^-1
       - 32*[1-2*eps]^-1*z2*[z1+z2]^-1
       + 52*[1-2*eps]^-1
       - 32*[1-2*eps]^-1*[z1+z2]^-1
       + 8*[1-2*eps]^-1*z1^-1*z2^2
       - 16*[1-2*eps]^-1*z1^-1*z2
       + 8*[1-2*eps]^-1*z1^-1
       + 24*[1-eps]^-1*z1
       - 16*[1-eps]^-1*z2
       + 32*[1-eps]^-1*z2*[z1+z2]^-1
       - 48*[1-eps]^-1
       + 32*[1-eps]^-1*[z1+z2]^-1
       - 8*[1-eps]^-1*z1^-1*z2^2
       + 16*[1-eps]^-1*z1^-1*z2
       - 8*[1-eps]^-1*z1^-1
       + 2
       )

       + s23^-1*s123^-1 * ( 4*z1*z2^-1
       + 4*z2^2*[z2+z3]^-2
       - 4*z2^2*[z2+z3]^-3
       - 4*z2*[z2+z3]^-1
       + 4*z2*[z2+z3]^-2
       - 4*z2*z3^-1
       - 8*[z2+z3]^-1
       + 4*z3^-1
       + 8*[1-eps]^-1*z1^2*z2^-1
       + 8*[1-eps]^-1*z1
       - 16*[1-eps]^-1*z1*z2^-1
       - 8*[1-eps]^-1*z2^2*[z2+z3]^-1
       + 8*[1-eps]^-1*z2^2*z3^-1
       + 16*[1-eps]^-1*z2
       - 8*[1-eps]^-1
       + 8*[1-eps]^-1*z2^-1
       + 4
       )

       + s23^-1*s123^-2*[Tr(231l)] * (  - 4*eps*z2*[z2+z3]^-2
       + 4*eps*[z2+z3]^-1
       - 8*z2*[z2+z3]^-1
       + 4*z2*[z2+z3]^-2
       - 4*[z2+z3]^-1
       - 2*z1^-1
       + 8*[1-2*eps]^-1*z2*[z2+z3]^-1
       - 6*[1-2*eps]^-1
       + 2*[1-2*eps]^-1*z1^-1
       + 6
       )

       + s23^-2*s123^-2*W23 * (  - 2*eps*[z2+z3]^-2
       + 2*[z2+z3]^-2
       + 2*z1^-1
       - 2*[1-2*eps]^-1*z1^-1
       )

       + s12^-1*s123^-1 * (  - 4*z1*z2^-1
       - 4*z3^-1
       + 4*z3^-1*[z2+z3]^-1
       - 4*z2^-1
       + 4*z2^-1*[z2+z3]^-1
       - 8*[1-eps]^-1*z1^2*z2^-1
       - 8*[1-eps]^-1*z1
       + 8*[1-eps]^-1*z1*z2^-1
       + 8*[1-eps]^-1*z2*z3^-1
       - 16*[1-eps]^-2*z2
       + 16*[1-eps]^-2*z2*[z1+z2]^-1
       )

       + s12^-1*s123^-2*[Tr(123l)] * ( 4*[z1+z2]^-1
       + 2*z1^-1*z2
       - 18*[1-2*eps]^-1
       + 32*[1-2*eps]^-1*[z1+z2]^-1
       + 14*[1-2*eps]^-1*z1^-1*z2
       - 16*[1-2*eps]^-1*z1^-1
       + 16*[1-eps]^-1
       - 32*[1-eps]^-1*[z1+z2]^-1
       - 16*[1-eps]^-1*z1^-1*z2
       + 16*[1-eps]^-1*z1^-1
       + 2
       )

       + s12^-1*s23^-1*s123^-1*[Tr(123l)] * (  - 2*z2^2*[z2+z3]^-1
       - 2*z2*[z2+z3]^-1
       - 4*[z2+z3]^-1
       - 2*[z1+z2]^-1
       + 2*[z1+z2]^-1*[z2+z3]^-1
       + 2*z3^-1
       - 2*z3^-1*[z2+z3]^-1
       + 4*z2^-1
       - 4*z2^-1*[z2+z3]^-1
       - 2*z1^-1*z2^2
       + 2*[1-2*eps]^-1*z1^-1*z2
       + 8*[1-eps]^-1*z1*z2^-1
       + 4*[1-eps]^-1*z2*[z1+z2]^-1
       - 4*[1-eps]^-1*z2*z3^-1
       + 4*[1-eps]^-1
       + 4*[1-eps]^-1*[z1+z2]^-1
       - 8*[1-eps]^-1*z2^-1
       - 4*[1-eps]^-1*z1^-1
       )

       + s12^-2*s123^-2*W12 * (  - 8*[1-2*eps]^-1*z1^-1
       + 8*[1-eps]^-1*z1^-1 )
       );

id [P(g,Dg,g<-g)(nab)]  = s123^2*(

       + s123^-2 * (  - 2*eps
       - 4*z1^2*z2^-1
       - 8*z1
       + 4*z1*z2^-1
       + 4*z2*[z2+z3]^-1
       + 4*z2*[z1+z2]^-1
       - 4*[z2+z3]^-1
       + 4*[z1+z2]^-1
       - 44*[1-2*eps]^-1*z1^2*z2^-1
       - 40*[1-2*eps]^-1*z1
       + 76*[1-2*eps]^-1*z1*z2^-1
       - 24*[1-2*eps]^-1*z2
       + 32*[1-2*eps]^-1*z2*[z2+z3]^-1
       + 32*[1-2*eps]^-1*z2*[z1+z2]^-1
       - 16*[1-2*eps]^-1
       - 32*[1-2*eps]^-1*[z2+z3]^-1
       + 32*[1-2*eps]^-1*[z1+z2]^-1
       - 24*[1-2*eps]^-1*z2^-1
       + 48*[1-eps]^-1*z1^2*z2^-1
       + 48*[1-eps]^-1*z1
       - 80*[1-eps]^-1*z1*z2^-1
       + 24*[1-eps]^-1*z2
       - 32*[1-eps]^-1*z2*[z2+z3]^-1
       - 32*[1-eps]^-1*z2*[z1+z2]^-1
       + 16*[1-eps]^-1
       + 32*[1-eps]^-1*[z2+z3]^-1
       - 32*[1-eps]^-1*[z1+z2]^-1
       + 24*[1-eps]^-1*z2^-1
       - 6
       )

       + s23^-1*s123^-1 * (  - 4*z2*z3^-1
       - 4*z3^-1
       - 4*z1^-1
       + 4*z1^-1*z3^-1
       - 8*[1-eps]^-1*z2^2*z3^-1
       - 8*[1-eps]^-1*z2
       + 8*[1-eps]^-1*z2*z3^-1
       - 8*[1-eps]^-1
       - 8*[1-eps]^-1*z1^-1*z2
       + 8*[1-eps]^-1*z1^-1
       + 16*[1-eps]^-2*z1
       + 16*[1-eps]^-2*z2
       - 16*[1-eps]^-2*z2*[z2+z3]^-1
       )

       + s23^-1*s123^-2*[Tr(231l)] * (  - 2*z1*z2^-1
       + 4*[z2+z3]^-1
       + 2*z2^-1
       - 30*[1-2*eps]^-1*z1*z2^-1
       - 32*[1-2*eps]^-1
       + 32*[1-2*eps]^-1*[z2+z3]^-1
       + 14*[1-2*eps]^-1*z2^-1
       + 32*[1-eps]^-1*z1*z2^-1
       + 32*[1-eps]^-1
       - 32*[1-eps]^-1*[z2+z3]^-1
       - 16*[1-eps]^-1*z2^-1
       )

       + s23^-2*s123^-2*W23 * (  - 8*[1-2*eps]^-1*z2^-1
       + 8*[1-eps]^-1*z2^-1
       )

       + s12^-1*s123^-1 * (  - 4*z3^-1
       - 4*z1^-1*z2
       - 4*z1^-1
       + 4*z1^-1*z3^-1
       - 8*[1-eps]^-1*z2
       - 8*[1-eps]^-1*z2*z3^-1
       - 8*[1-eps]^-1
       + 8*[1-eps]^-1*z3^-1
       - 8*[1-eps]^-1*z1^-1*z2^2
       + 8*[1-eps]^-1*z1^-1*z2
       - 16*[1-eps]^-2*z1
       - 16*[1-eps]^-2*z2*[z1+z2]^-1
       + 16*[1-eps]^-2
       )

       + s12^-1*s123^-2*[Tr(123l)] * (  - 2*z1*z2^-1
       - 4*[z1+z2]^-1
       - 30*[1-2*eps]^-1*z1*z2^-1
       + 2*[1-2*eps]^-1
       - 32*[1-2*eps]^-1*[z1+z2]^-1
       + 16*[1-2*eps]^-1*z2^-1
       + 32*[1-eps]^-1*z1*z2^-1
       + 32*[1-eps]^-1*[z1+z2]^-1
       - 16*[1-eps]^-1*z2^-1
       - 2
       )

       + s12^-1*s23^-1*s123^-1*[Tr(123l)] * ( 2*[z2+z3]^-1
       + 2*[z1+z2]^-1
       - 2*[z1+z2]^-1*[z2+z3]^-1
       + 2*z3^-1
       + 2*z1^-1
       - 2*z1^-1*z3^-1
       + 14*[1-2*eps]^-1
       - 4*[1-eps]^-1*z2*[z2+z3]^-1
       - 4*[1-eps]^-1*z2*[z1+z2]^-1
       + 4*[1-eps]^-1*z2*z3^-1
       - 4*[1-eps]^-1*[z2+z3]^-1
       - 4*[1-eps]^-1*[z1+z2]^-1
       - 4*[1-eps]^-1*z3^-1
       + 4*[1-eps]^-1*z1^-1*z2
       - 4*[1-eps]^-1*z1^-1
       )

       + s12^-2*s123^-2*W12 * (  - 8*[1-2*eps]^-1*z2^-1
       + 8*[1-eps]^-1*z2^-1 )
       );

id [P(g,Dq,qb<-g)(nab)] = s123^2*(

       + s123^-2 * (  - eps*z2*[z1+z2]^-1
       + 2*eps
       - eps*[z1+z2]^-1
       + 5*z1^2*z2^-1
       + 2*z1
       - 8*z1*z2^-1
       - z2
       - 2*z2*[z2+z3]^-1
       - 5*z2*[z1+z2]^-1
       + 2*[z2+z3]^-1
       - 5*[z1+z2]^-1
       + 3*z2^-1
       + 19*[1-2*eps]^-1*z1^2*z2^-1
       + 22*[1-2*eps]^-1*z1
       - 32*[1-2*eps]^-1*z1*z2^-1
       + 13*[1-2*eps]^-1*z2
       - 16*[1-2*eps]^-1*z2*[z2+z3]^-1
       - 12*[1-2*eps]^-1*z2*[z1+z2]^-1
       + 2*[1-2*eps]^-1
       + 16*[1-2*eps]^-1*[z2+z3]^-1
       - 12*[1-2*eps]^-1*[z1+z2]^-1
       + 9*[1-2*eps]^-1*z2^-1
       - 24*[1-eps]^-1*z1^2*z2^-1
       - 24*[1-eps]^-1*z1
       + 40*[1-eps]^-1*z1*z2^-1
       - 12*[1-eps]^-1*z2
       + 16*[1-eps]^-1*z2*[z2+z3]^-1
       + 16*[1-eps]^-1*z2*[z1+z2]^-1
       - 8*[1-eps]^-1
       - 16*[1-eps]^-1*[z2+z3]^-1
       + 16*[1-eps]^-1*[z1+z2]^-1
       - 12*[1-eps]^-1*z2^-1
       + 8
       )

       + s23^-1*s123^-1 * ( 2*z1^-1
       + 4*[1-eps]^-1*z1
       + 4*[1-eps]^-1
       + 4*[1-eps]^-1*z1^-1*z2
       - 4*[1-eps]^-1*z1^-1
       - 8*[1-eps]^-2*z1
       - 8*[1-eps]^-2*z2
       + 8*[1-eps]^-2*z2*[z2+z3]^-1
       - 2
       )

       + s23^-1*s123^-2*[Tr(231l)] * ( z1*z2^-1
       - 2*[z2+z3]^-1
       - z2^-1
       + 15*[1-2*eps]^-1*z1*z2^-1
       + 16*[1-2*eps]^-1
       - 16*[1-2*eps]^-1*[z2+z3]^-1
       - 7*[1-2*eps]^-1*z2^-1
       - 16*[1-eps]^-1*z1*z2^-1
       - 16*[1-eps]^-1
       + 16*[1-eps]^-1*[z2+z3]^-1
       + 8*[1-eps]^-1*z2^-1
       )

       + s23^-2*s123^-2*W23 * ( 4*[1-2*eps]^-1*z2^-1
       - 4*[1-eps]^-1*z2^-1
       )

       + s12^-1*s123^-1 * ( eps*z2*[z1+z2]^-1
       - eps
       + 2*z1
       + 5*z2*[z1+z2]^-1
       + 2*z1^-1*z2
       - 8*[1-eps]^-1*z1
       + 4*[1-eps]^-1*z2
       - 12*[1-eps]^-1*z2*[z1+z2]^-1
       + 12*[1-eps]^-1
       + 4*[1-eps]^-1*z1^-1*z2^2
       - 4*[1-eps]^-1*z1^-1*z2
       + 8*[1-eps]^-2*z1
       + 8*[1-eps]^-2*z2*[z1+z2]^-1
       - 8*[1-eps]^-2
       - 5
       )

       + s12^-1*s123^-2*[Tr(123l)] * ( eps*[z1+z2]^-1
       + 3*z1*z2^-1
       + 5*[z1+z2]^-1
       - 2*z2^-1
       + 13*[1-2*eps]^-1*z1*z2^-1
       + [1-2*eps]^-1
       + 12*[1-2*eps]^-1*[z1+z2]^-1
       - 6*[1-2*eps]^-1*z2^-1
       - 16*[1-eps]^-1*z1*z2^-1
       - 16*[1-eps]^-1*[z1+z2]^-1
       + 8*[1-eps]^-1*z2^-1
       - 1
       )

       + s12^-1*s23^-1*s123^-1*[Tr(123l)] * (  - [z2+z3]^-1
       - z1^-1
       - 7*[1-2*eps]^-1
       + 2*[1-eps]^-1*z2*[z2+z3]^-1
       + 4*[1-eps]^-1
       + 2*[1-eps]^-1*[z2+z3]^-1
       - 2*[1-eps]^-1*z1^-1*z2
       + 2*[1-eps]^-1*z1^-1
       )

       + s12^-2*s123^-2*W12 * ( z2^-1
       + 3*[1-2*eps]^-1*z2^-1
       - 4*[1-eps]^-1*z2^-1 )
       );

id [P(Dq,qb,g<-g)(nab)] = s123^2*(

       + s123^-2 * (  - eps*z2*[z2+z3]^-1
       + eps*[z2+z3]^-1
       - 2*z1
       - 4*z2
       + z2*[z2+z3]^-1
       + 2*z2*[z1+z2]^-1
       - [z2+z3]^-1
       + 2*[z1+z2]^-1
       + 14*[1-2*eps]^-1*z1
       - 4*[1-2*eps]^-1*z2
       + 16*[1-2*eps]^-1*z2*[z1+z2]^-1
       - 26*[1-2*eps]^-1
       + 16*[1-2*eps]^-1*[z1+z2]^-1
       - 4*[1-2*eps]^-1*z1^-1*z2^2
       + 8*[1-2*eps]^-1*z1^-1*z2
       - 4*[1-2*eps]^-1*z1^-1
       - 12*[1-eps]^-1*z1
       + 8*[1-eps]^-1*z2
       - 16*[1-eps]^-1*z2*[z1+z2]^-1
       + 24*[1-eps]^-1
       - 16*[1-eps]^-1*[z1+z2]^-1
       + 4*[1-eps]^-1*z1^-1*z2^2
       - 8*[1-eps]^-1*z1^-1*z2
       + 4*[1-eps]^-1*z1^-1
       - 2
       )

       + s23^-1*s123^-1 * ( eps*z2*[z2+z3]^-1
       - eps
       + 2*z1
       + 2*z2
       - z2*[z2+z3]^-1
       + 2*z2*z3^-1
       - 4*[1-eps]^-1*z2^2*z3^-1
       - 4*[1-eps]^-1*z2
       - 1
       )

       + s23^-1*s123^-2*[Tr(231l)] * (  - eps*[z2+z3]^-1
       + [z2+z3]^-1
       + z1^-1
       + [1-2*eps]^-1
       - [1-2*eps]^-1*z1^-1
       - 1
       )

       + s12^-1*s123^-1 * ( 2*z3^-1
       - 4*[1-eps]^-1*z1
       - 4*[1-eps]^-1*z2
       - 4*[1-eps]^-1*z2*z3^-1
       + 4*[1-eps]^-1
       + 8*[1-eps]^-2*z2
       - 8*[1-eps]^-2*z2*[z1+z2]^-1
       - 2
       )

       + s12^-1*s123^-2*[Tr(123l)] * (  - 2*[z1+z2]^-1
       - z1^-1*z2
       + 9*[1-2*eps]^-1
       - 16*[1-2*eps]^-1*[z1+z2]^-1
       - 7*[1-2*eps]^-1*z1^-1*z2
       + 8*[1-2*eps]^-1*z1^-1
       - 8*[1-eps]^-1
       + 16*[1-eps]^-1*[z1+z2]^-1
       + 8*[1-eps]^-1*z1^-1*z2
       - 8*[1-eps]^-1*z1^-1
       - 1
       )

       + s12^-1*s23^-1*s123^-1*[Tr(123l)] * ( [z1+z2]^-1
       - z3^-1
       + z1^-1*z2
       - [1-2*eps]^-1*z1^-1*z2
       - 2*[1-eps]^-1*z2*[z1+z2]^-1
       + 2*[1-eps]^-1*z2*z3^-1
       + 2*[1-eps]^-1
       - 2*[1-eps]^-1*[z1+z2]^-1
       + 1
       )

       + s12^-2*s123^-2*W12 * ( 4*[1-2*eps]^-1*z1^-1
       - 4*[1-eps]^-1*z1^-1 )
       );

id [P(Dq,qb,g<-g)(ab)]  = s123^2*(

       + s123^-2 * (  - eps*z1*[z1+z3]^-1
       - eps*z2*[z2+z3]^-1
       + eps*[z2+z3]^-1
       - eps*[z1+z3]^-1
       + 4*z1
       - 5*z1*[z1+z3]^-1
       + 4*z2
       + z2*[z2+z3]^-1
       - [z2+z3]^-1
       - 5*[z1+z3]^-1
       + z1^-1*z2^2
       + 2*z1^-1*z2
       + 12*[1-2*eps]^-1*z1
       - 12*[1-2*eps]^-1*z1*[z1+z3]^-1
       + 28*[1-2*eps]^-1*z2
       + 12*[1-2*eps]^-1
       - 12*[1-2*eps]^-1*[z1+z3]^-1
       + 11*[1-2*eps]^-1*z1^-1*z2^2
       - 2*[1-2*eps]^-1*z1^-1*z2
       - 16*[1-eps]^-1*z1
       + 16*[1-eps]^-1*z1*[z1+z3]^-1
       - 32*[1-eps]^-1*z2
       - 16*[1-eps]^-1
       + 16*[1-eps]^-1*[z1+z3]^-1
       - 12*[1-eps]^-1*z1^-1*z2^2
       + 6
       )

       + s23^-1*s123^-1 * ( eps*z2*[z2+z3]^-1
       - eps
       + 2*z1
       + 2*z2
       - z2*[z2+z3]^-1
       + 2*z2*z3^-1
       - 4*[1-eps]^-1*z2^2*z3^-1
       - 4*[1-eps]^-1*z2
       - 1
       )

       + s23^-1*s123^-2*[Tr(231l)] * (  - eps*[z2+z3]^-1
       + [z2+z3]^-1
       + z1^-1
       + [1-2*eps]^-1
       - [1-2*eps]^-1*z1^-1
       - 1
       )

       + s13^-1*s123^-1 * ( eps*z1*[z1+z3]^-1
       - eps
       - 2*z1
       + 5*z1*[z1+z3]^-1
       - 2*z2
       - 2*z2*z3^-1
       + 2*z3^-1
       + 8*[1-eps]^-1*z1
       - 12*[1-eps]^-1*z1*[z1+z3]^-1
       + 4*[1-eps]^-1*z2^2*z3^-1
       + 12*[1-eps]^-1*z2
       - 4*[1-eps]^-1*z2*z3^-1
       + 4*[1-eps]^-1
       - 8*[1-eps]^-2*z1
       + 8*[1-eps]^-2*z1*[z1+z3]^-1
       - 8*[1-eps]^-2*z2
       - 5
       )

       + s13^-1*s123^-2*[Tr(312l)] * ( eps*[z1+z3]^-1
       + 5*[z1+z3]^-1
       - z1^-1*z2
       - z1^-1
       - 12*[1-2*eps]^-1
       + 12*[1-2*eps]^-1*[z1+z3]^-1
       - 7*[1-2*eps]^-1*z1^-1*z2
       + [1-2*eps]^-1*z1^-1
       + 16*[1-eps]^-1
       - 16*[1-eps]^-1*[z1+z3]^-1
       + 8*[1-eps]^-1*z1^-1*z2
       - 4
       )

       + s13^-1*s23^-1*s123^-1*[Tr(231l)] * (  - 2*z3^-1
       + z1^-1*z2
       - z1^-1
       - [1-2*eps]^-1
       - [1-2*eps]^-1*z1^-1*z2
       + [1-2*eps]^-1*z1^-1
       + 4*[1-eps]^-1*z2*z3^-1
       + 2*[1-eps]^-1
       + 1
       )

       + s13^-2*s123^-2*W13 * ( z1^-1
       + 3*[1-2*eps]^-1*z1^-1
       - 4*[1-eps]^-1*z1^-1 )
       );

id [P(Dg,q,qb<-g)(nab)] = s123^2*(

       + s123^-2 * (  - 2*z2^2*[z2+z3]^-2
       + 4*z2*[z2+z3]^-2
       + z2*[z1+z2]^-1
       - 4*[z2+z3]^-1
       + [z1+z2]^-1
       + 10*[1-2*eps]^-1*z1
       - 16*[1-2*eps]^-1*z2^2*[z2+z3]^-1
       + 12*[1-2*eps]^-1*z2
       + 16*[1-2*eps]^-1*z2*[z2+z3]^-1
       + 8*[1-2*eps]^-1*z2*[z1+z2]^-1
       - 20*[1-2*eps]^-1
       + 8*[1-2*eps]^-1*[z1+z2]^-1
       - 2*[1-2*eps]^-1*z1^-1*z2^2
       + 4*[1-2*eps]^-1*z1^-1*z2
       - 2*[1-2*eps]^-1*z1^-1
       - 10*[1-eps]^-1*z1
       + 16*[1-eps]^-1*z2^2*[z2+z3]^-1
       - 12*[1-eps]^-1*z2
       - 16*[1-eps]^-1*z2*[z2+z3]^-1
       - 8*[1-eps]^-1*z2*[z1+z2]^-1
       + 20*[1-eps]^-1
       - 8*[1-eps]^-1*[z1+z2]^-1
       + 2*[1-eps]^-1*z1^-1*z2^2
       - 4*[1-eps]^-1*z1^-1*z2
       + 2*[1-eps]^-1*z1^-1
       )

       + s23^-1*s123^-1 * ( 2*[z2+z3]^-1
       - 4*[1-eps]^-1*z1
       - 4*[1-eps]^-1*z2^2*[z2+z3]^-2
       + 4*[1-eps]^-1*z2^2*[z2+z3]^-3
       + 4*[1-eps]^-1*z2*[z2+z3]^-1
       - 4*[1-eps]^-1*z2*[z2+z3]^-2
       + 4*[1-eps]^-1
       + 8*[1-eps]^-2*z2^2*[z2+z3]^-1
       - 8*[1-eps]^-2*z2
       - 2
       )

       + s23^-1*s123^-2*[Tr(231l)] * (  - 4*z2*[z2+z3]^-2
       + 4*[z2+z3]^-1
       - 16*[1-2*eps]^-1*z2*[z2+z3]^-1
       + 12*[1-2*eps]^-1
       - 4*[1-2*eps]^-1*z1^-1
       + 16*[1-eps]^-1*z2*[z2+z3]^-1
       - 12*[1-eps]^-1
       + 4*[1-eps]^-1*z1^-1
       )

       + s23^-2*s123^-2*W23 * (  - 2*[z2+z3]^-2
       + 4*[1-2*eps]^-1*z1^-1
       - 4*[1-eps]^-1*z1^-1
       )

       + s12^-1*s123^-1 * (  - z2*[z1+z2]^-1
       + 2*[1-eps]^-1*z1
       + 4*[1-eps]^-1*z2*[z1+z2]^-1
       - 2*[1-eps]^-1
       + 4*[1-eps]^-2*z2
       - 4*[1-eps]^-2*z2*[z1+z2]^-1
       + 1
       )

       + s12^-1*s123^-2*[Tr(123l)] * (  - [z1+z2]^-1
       + 8*[1-2*eps]^-1
       - 8*[1-2*eps]^-1*[z1+z2]^-1
       + 4*[1-2*eps]^-1*z1^-1
       - 8*[1-eps]^-1
       + 8*[1-eps]^-1*[z1+z2]^-1
       - 4*[1-eps]^-1*z1^-1
       )

       + s12^-1*s23^-1*s123^-1*[Tr(123l)] * ( [z2+z3]^-1
       - 4*[1-2*eps]^-1*z1^-1*z2
       + 2*[1-eps]^-1*z2^2*[z2+z3]^-1
       + 2*[1-eps]^-1*z2*[z2+z3]^-1
       - 3*[1-eps]^-1
       + 2*[1-eps]^-1*z1^-1*z2^2
       + 2*[1-eps]^-1*z1^-1*z2
       + [1-eps]^-1*z1^-1
       )

       + s12^-2*s123^-2*W12 * ( 2*[1-2*eps]^-1*z1^-1
       - 2*[1-eps]^-1*z1^-1 )
       );

id [P(Dg,q,qb<-g)(ab)]  = s123^2*(

       + s123^-2 * (  - z1*[z1+z3]^-1
       + z2*[z1+z2]^-1
       - [z1+z3]^-1
       + [z1+z2]^-1
       + 14*[1-2*eps]^-1*z1
       - 8*[1-2*eps]^-1*z1*[z1+z3]^-1
       + 12*[1-2*eps]^-1*z2
       + 8*[1-2*eps]^-1*z2*[z1+z2]^-1
       - 4*[1-2*eps]^-1
       - 8*[1-2*eps]^-1*[z1+z3]^-1
       + 8*[1-2*eps]^-1*[z1+z2]^-1
       + 4*[1-2*eps]^-1*z1^-1*z2^2
       + 4*[1-2*eps]^-1*z1^-1*z2
       - 2*[1-2*eps]^-1*z1^-1
       - 14*[1-eps]^-1*z1
       + 8*[1-eps]^-1*z1*[z1+z3]^-1
       - 12*[1-eps]^-1*z2
       - 8*[1-eps]^-1*z2*[z1+z2]^-1
       + 4*[1-eps]^-1
       + 8*[1-eps]^-1*[z1+z3]^-1
       - 8*[1-eps]^-1*[z1+z2]^-1
       - 4*[1-eps]^-1*z1^-1*z2^2
       - 4*[1-eps]^-1*z1^-1*z2
       + 2*[1-eps]^-1*z1^-1
       - 1
       )

       + s13^-1*s123^-1 * ( z1*[z1+z3]^-1
       + 2*[1-eps]^-1*z1
       - 4*[1-eps]^-1*z1*[z1+z3]^-1
       + 2*[1-eps]^-1
       - 4*[1-eps]^-2*z1
       + 4*[1-eps]^-2*z1*[z1+z3]^-1
       - 4*[1-eps]^-2*z2
       )

       + s13^-1*s123^-2*[Tr(312l)] * ( [z1+z3]^-1
       - 8*[1-2*eps]^-1
       + 8*[1-2*eps]^-1*[z1+z3]^-1
       - 4*[1-2*eps]^-1*z1^-1*z2
       + 8*[1-eps]^-1
       - 8*[1-eps]^-1*[z1+z3]^-1
       + 4*[1-eps]^-1*z1^-1*z2
       )

       + s13^-2*s123^-2*W13 * ( 2*[1-2*eps]^-1*z1^-1
       - 2*[1-eps]^-1*z1^-1
       )

       + s12^-1*s123^-1 * (  - z2*[z1+z2]^-1
       + 2*[1-eps]^-1*z1
       + 4*[1-eps]^-1*z2*[z1+z2]^-1
       - 2*[1-eps]^-1
       + 4*[1-eps]^-2*z2
       - 4*[1-eps]^-2*z2*[z1+z2]^-1
       + 1
       )

       + s12^-1*s123^-2*[Tr(123l)] * (  - [z1+z2]^-1
       + 4*[1-2*eps]^-1
       - 8*[1-2*eps]^-1*[z1+z2]^-1
       - 4*[1-2*eps]^-1*z1^-1*z2
       + 4*[1-2*eps]^-1*z1^-1
       - 4*[1-eps]^-1
       + 8*[1-eps]^-1*[z1+z2]^-1
       + 4*[1-eps]^-1*z1^-1*z2
       - 4*[1-eps]^-1*z1^-1
       )

       + s12^-1*s13^-1*s123^-1*[Tr(312l)] * (  - 2*[1-eps]^-1
       )

       + s12^-2*s123^-2*W12 * ( 2*[1-2*eps]^-1*z1^-1
       - 2*[1-eps]^-1*z1^-1 )
       );


* Unpolarized triple-collinear splitting functions

id [P(q,g,g<-q)(nab)]   = s123^2*(

       + s123^-2 * (  - eps^2*z2*[z1+z2]^-1
       + 2*eps^2
       - eps^2*[z1+z2]^-1
       - 2*eps*z2^2*[z2+z3]^-2
       + 4*eps*z2*[z2+z3]^-2
       + 2*eps*z2*[z1+z2]^-1
       - 2*eps
       - 4*eps*[z2+z3]^-1
       + 2*eps*[z1+z2]^-1
       + 2*z2^2*[z2+z3]^-2
       - 4*z2*[z2+z3]^-2
       - z2*[z1+z2]^-1
       + 4*[z2+z3]^-1
       - [z1+z2]^-1
       )

       + s23^-1*s123^-1 * (  - 2*eps*z1^2*z2^-1
       - 2*eps*z1
       + 4*eps*z1*z2^-1
       + 2*eps*z2^2*[z2+z3]^-1
       - 2*eps*z2^2*z3^-1
       - 4*eps*z2
       + 2*eps
       - 2*eps*z2^-1
       + 2*z1^2*z2^-1
       + 2*z1
       - 2*z2^2*[z2+z3]^-1
       + 4*z2^2*[z2+z3]^-2
       - 4*z2^2*[z2+z3]^-3
       + 2*z2^2*z3^-1
       + 4*z2
       - 4*z2*[z2+z3]^-1
       + 4*z2*[z2+z3]^-2
       - 4*z2*z3^-1
       - 8*[z2+z3]^-1
       + 4*z3^-1
       + 2*z2^-1
       + 2
       )

       + s23^-1*s123^-2*[Tr(231l)] * (  - 4*eps*z2*[z2+z3]^-2
       + 4*eps*[z2+z3]^-1
       + 4*z2*[z2+z3]^-2
       - 4*[z2+z3]^-1
       )

       + s23^-2*s123^-2*W23 * (  - 2*eps*[z2+z3]^-2
       + 2*[z2+z3]^-2
       )

       + s12^-1*s123^-1 * (  - eps^2*z2
       + eps^2*z2*[z1+z2]^-1
       + 2*eps*z1^2*z2^-1
       + 2*eps*z1
       - 2*eps*z1*z2^-1
       + 2*eps*z2
       - 2*eps*z2*[z1+z2]^-1
       - 2*eps*z2*z3^-1
       - 2*z1^2*z2^-1
       - 2*z1
       - 2*z1*z2^-1
       - z2
       + z2*[z1+z2]^-1
       + 2*z2*z3^-1
       - 4*z3^-1
       + 4*z3^-1*[z2+z3]^-1
       - 4*z2^-1
       + 4*z2^-1*[z2+z3]^-1
       )

       + s12^-1*s123^-2*[Tr(123l)] * ( eps^2*[z1+z2]^-1
       - 2*eps*[z1+z2]^-1
       + [z1+z2]^-1
       )

       + s12^-1*s23^-1*s123^-1*[Tr(123l)] * (  - 2*eps*z1*z2^-1
       + eps*z2*[z2+z3]^-1
       + eps*z2*z3^-1
       - eps
       + 2*eps*z2^-1
       + 2*z1*z2^-1
       - z2*[z2+z3]^-1
       - z2*z3^-1
       - 2*[z2+z3]^-1
       + 2*z3^-1
       - 2*z3^-1*[z2+z3]^-1
       + 2*z2^-1
       - 4*z2^-1*[z2+z3]^-1
       + 1 )
       );

id [P(q,g,g<-q)(ab)]    = s123^2*(

       + s123^-2 * ( eps^2*z1*[z1+z3]^-1
       - eps^2*z2*[z1+z2]^-1
       - eps^2
       + eps^2*[z1+z3]^-1
       - eps^2*[z1+z2]^-1
       - 2*eps*z1*[z1+z3]^-1
       + 2*eps*z2*[z1+z2]^-1
       - 2*eps*[z1+z3]^-1
       + 2*eps*[z1+z2]^-1
       + z1*[z1+z3]^-1
       - z2*[z1+z2]^-1
       + [z1+z3]^-1
       - [z1+z2]^-1
       + 1
       )

       + s13^-1*s123^-1 * ( eps^2*z1
       - eps^2*z1*[z1+z3]^-1
       + eps^2*z2
       - 2*eps*z1
       + 2*eps*z1*[z1+z3]^-1
       + 2*eps*z1*z2^-1
       + 2*eps*z2^2*z3^-1
       - 2*eps*z2*z3^-1
       + 2*eps
       - 2*eps*z2^-1
       + z1
       - z1*[z1+z3]^-1
       - 2*z1*z2^-1
       - 2*z2^2*z3^-1
       - z2
       + 6*z2*z3^-1
       - 8*z3^-1
       + 4*z3^-1*[z2+z3]^-1
       - 2*z2^-1
       + 4*z2^-1*[z2+z3]^-1
       + 2
       )

       + s13^-1*s123^-2*[Tr(312l)] * (  - eps^2*[z1+z3]^-1
       + 2*eps*[z1+z3]^-1
       - [z1+z3]^-1
       )

       + s12^-1*s123^-1 * (  - eps^2*z2
       + eps^2*z2*[z1+z2]^-1
       + 2*eps*z1^2*z2^-1
       + 2*eps*z1
       - 2*eps*z1*z2^-1
       + 2*eps*z2
       - 2*eps*z2*[z1+z2]^-1
       - 2*eps*z2*z3^-1
       - 2*z1^2*z2^-1
       - 2*z1
       - 2*z1*z2^-1
       - z2
       + z2*[z1+z2]^-1
       + 2*z2*z3^-1
       - 4*z3^-1
       + 4*z3^-1*[z2+z3]^-1
       - 4*z2^-1
       + 4*z2^-1*[z2+z3]^-1
       )

       + s12^-1*s123^-2*[Tr(123l)] * ( eps^2*[z1+z2]^-1
       - 2*eps*[z1+z2]^-1
       + [z1+z2]^-1
       )

       + s12^-1*s13^-1*s123^-1*[Tr(312l)] * ( eps^2
       - eps*z1*z2^-1
       + eps*z2*z3^-1
       + eps*z2^-1
       + z1*z2^-1
       - z2*z3^-1
       + 2*z3^-1
       - 2*z3^-1*[z2+z3]^-1
       + z2^-1
       - 2*z2^-1*[z2+z3]^-1
       - 1 )
       );

id [P(q,qp,qbp<-q)]     = s123^2*(

       + s123^-2 * ( eps
       - 2*z2^2*[z2+z3]^-2
       - 2*z2*[z2+z3]^-1
       + 4*z2*[z2+z3]^-2
       - 2*[z2+z3]^-1
       + 1
       )

       + s23^-1*s123^-1 * ( eps*z1
       - eps
       - z1
       + 2*z2^2*[z2+z3]^-1
       - 2*z2
       + 2*[z2+z3]^-1
       - 4*[1-eps]^-1*z2^2*[z2+z3]^-2
       + 4*[1-eps]^-1*z2^2*[z2+z3]^-3
       + 4*[1-eps]^-1*z2*[z2+z3]^-1
       - 4*[1-eps]^-1*z2*[z2+z3]^-2
       - 1
       )

       + s23^-1*s123^-2*[Tr(231l)] * (  - 4*z2*[z2+z3]^-2
       + 2*[z2+z3]^-1
       )

       + s23^-2*s123^-2*W23 * (  - 2*[z2+z3]^-2 )
       );

id [P(q,qb,q<-q)(id)]   = s123^2*(

       + s123^-2 * ( 2*eps^2
       - 2*eps*z2*[z2+z3]^-1
       - 2*eps*z2*[z1+z2]^-1
       + 2*eps
       + 2*eps*[z2+z3]^-1
       - 2*eps*[z1+z2]^-1
       + 2*z2*[z2+z3]^-1
       + 2*z2*[z1+z2]^-1
       - 2*[z2+z3]^-1
       + 2*[z1+z2]^-1
       - 4
       )

       + s23^-1*s123^-2*[Tr(231l)] * (  - 2*eps*[z2+z3]^-1
       + 2*[z2+z3]^-1
       )

       + s12^-1*s123^-2*[Tr(123l)] * ( 2*eps*[z1+z2]^-1
       - 2*[z1+z2]^-1
       )

       + s12^-1*s23^-1*s123^-1*[Tr(123l)] * (  - eps^2
       - eps*z2*[z2+z3]^-1
       - eps*z2*[z1+z2]^-1
       + eps
       - eps*[z2+z3]^-1
       - eps*[z1+z2]^-1
       + z2*[z2+z3]^-1
       + z2*[z1+z2]^-1
       - [z2+z3]^-1
       - [z1+z2]^-1
       + 2*[z1+z2]^-1*[z2+z3]^-1 )
       );

id [P(g,g,g<-g)(nab)]   = s123^2*(

       + s123^-2 * (  - 2*eps*z2^2*[z2+z3]^-2
       - 2*eps*z2^2*[z1+z2]^-2
       + 4*eps*z2*[z2+z3]^-2
       + 8*eps*z2*[z1+z2]^-1
       - 4*eps*z2*[z1+z2]^-2
       - 6*eps
       - 4*eps*[z2+z3]^-1
       + 4*eps*[z1+z2]^-1
       + 2*z2^2*[z2+z3]^-2
       + 2*z2^2*[z1+z2]^-2
       - 4*z2*[z2+z3]^-2
       - 8*z2*[z1+z2]^-1
       + 4*z2*[z1+z2]^-2
       + 4*[z2+z3]^-1
       - 4*[z1+z2]^-1
       + 6
       )

       + s23^-1*s123^-1 * ( 4*z1^3*z2^-1
       + 4*z1^2
       - 8*z1^2*z2^-1
       + 8*z1*z2
       - 4*z1
       + 12*z1*z2^-1
       - 4*z2^3*z3^-1
       - 8*z2^2*[z2+z3]^-1
       + 4*z2^2*[z2+z3]^-2
       - 4*z2^2*[z2+z3]^-3
       + 4*z2^2*z3^-1
       - 4*z2*[z2+z3]^-1
       + 4*z2*[z2+z3]^-2
       - 8*z2*z3^-1
       - 8*[z2+z3]^-1
       - 8*z2^-1
       - 4*z1^-1*z2^2
       + 4*z1^-1*z2
       - 8*z1^-1
       + 4*z1^-1*z3^-1
       + 4*z1^-1*z2^-1
       + 8
       )

       + s23^-1*s123^-2*[Tr(231l)] * (  - 4*eps*z2*[z2+z3]^-2
       + 4*eps*[z2+z3]^-1
       + 4*z2*[z2+z3]^-2
       - 4*[z2+z3]^-1
       )

       + s23^-2*s123^-2*W23 * (  - 2*eps*[z2+z3]^-2
       + 2*[z2+z3]^-2
       )

       + s12^-1*s123^-1 * (  - 4*z1^3*z2^-1
       - 8*z1^2
       + 4*z1^2*z2^-1
       - 12*z1*z2
       + 4*z1
       - 8*z1*z2^-1
       - 8*z2^2
       - 8*z2^2*[z1+z2]^-1
       + 4*z2^2*[z1+z2]^-2
       - 4*z2^2*[z1+z2]^-3
       - 4*z2^2*z3^-1
       + 8*z2
       - 4*z2*[z1+z2]^-1
       + 4*z2*[z1+z2]^-2
       + 4*z2*z3^-1
       - 8*[z1+z2]^-1
       - 8*z3^-1
       + 4*z3^-1*[z2+z3]^-1
       + 4*z2^-1*[z2+z3]^-1
       - 4*z1^-1*z2^3
       + 4*z1^-1*z2^2
       - 8*z1^-1*z2
       + 4*z1^-1*z3^-1
       )

       + s12^-1*s123^-2*[Tr(123l)] * ( 4*eps*z2*[z1+z2]^-2
       - 4*eps*[z1+z2]^-1
       - 4*z2*[z1+z2]^-2
       + 4*[z1+z2]^-1
       )

       + s12^-1*s23^-1*s123^-1*[Tr(123l)] * ( 4*z1^2*z2^-1
       + 4*z1
       - 4*z1*z2^-1
       - 2*z2^2*[z2+z3]^-1
       - 2*z2^2*[z1+z2]^-1
       + 2*z2^2*z3^-1
       + 8*z2
       - 2*z2*[z2+z3]^-1
       - 2*z2*[z1+z2]^-1
       - 2*z2*z3^-1
       - 4*[z2+z3]^-1
       - 4*[z1+z2]^-1
       + 2*[z1+z2]^-1*[z2+z3]^-1
       + 4*z3^-1
       - 2*z3^-1*[z2+z3]^-1
       + 8*z2^-1
       - 4*z2^-1*[z2+z3]^-1
       + 2*z1^-1*z2^2
       - 2*z1^-1*z2
       + 4*z1^-1
       + 2*z1^-1*[z1+z2]^-1
       - 2*z1^-1*z3^-1
       - 4*z1^-1*z2^-1
       - 2
       )

       + s12^-2*s123^-2*W12 * (  - 2*eps*[z1+z2]^-2
       + 2*[z1+z2]^-2 )
       );

id [P(q,qb,g<-g)(nab)]  = s123^2*(

       + s123^-2 * (  - eps*z2*[z2+z3]^-1
       + eps*[z2+z3]^-1
       - 2*z2^2*[z1+z2]^-2
       + z2*[z2+z3]^-1
       + 8*z2*[z1+z2]^-1
       - 4*z2*[z1+z2]^-2
       - [z2+z3]^-1
       + 4*[z1+z2]^-1
       - 6
       )

       + s23^-1*s123^-1 * ( eps*z2*[z2+z3]^-1
       - eps
       + 2*z1^2
       + 2*z1*z2
       - 2*z1
       - z2*[z2+z3]^-1
       + 2*z2*z3^-1
       - 4*[1-eps]^-1*z1*z2
       + 4*[1-eps]^-1*z2^3*z3^-1
       + 4*[1-eps]^-1*z2^2
       - 4*[1-eps]^-1*z2^2*z3^-1
       + 1
       )

       + s23^-1*s123^-2*[Tr(231l)] * (  - eps*[z2+z3]^-1
       + [z2+z3]^-1
       )

       + s12^-1*s123^-1 * (  - 2*z1^2
       - 4*z1*z2
       + 2*z1
       - 2*z2^2
       + 2*z2
       + 2*[z1+z2]^-1
       + 2*z3^-1
       + 4*[1-eps]^-1*z1*z2
       + 8*[1-eps]^-1*z2^2*[z1+z2]^-1
       - 4*[1-eps]^-1*z2^2*[z1+z2]^-2
       + 4*[1-eps]^-1*z2^2*[z1+z2]^-3
       + 4*[1-eps]^-1*z2^2*z3^-1
       - 4*[1-eps]^-1*z2
       + 4*[1-eps]^-1*z2*[z1+z2]^-1
       - 4*[1-eps]^-1*z2*[z1+z2]^-2
       - 4*[1-eps]^-1*z2*z3^-1
       - 4
       )

       + s12^-1*s123^-2*[Tr(123l)] * ( 4*z2*[z1+z2]^-2
       - 4*[z1+z2]^-1
       )

       + s12^-1*s23^-1*s123^-1*[Tr(123l)] * ( 2*z1
       + 2*z2
       + [z1+z2]^-1
       - z3^-1
       + 2*[1-eps]^-1*z2^2*[z1+z2]^-1
       - 2*[1-eps]^-1*z2^2*z3^-1
       - 4*[1-eps]^-1*z2
       + 2*[1-eps]^-1*z2*[z1+z2]^-1
       + 2*[1-eps]^-1*z2*z3^-1
       - 1
       )

       + s12^-2*s123^-2*W12 * (  - 2*[z1+z2]^-2 )
       );

id [P(q,qb,g<-g)(ab)]   = s123^2*(

       + s123^-2 * (  - eps*z1*[z1+z3]^-1
       - eps*z2*[z2+z3]^-1
       + eps*[z2+z3]^-1
       - eps*[z1+z3]^-1
       + z1*[z1+z3]^-1
       + z2*[z2+z3]^-1
       - [z2+z3]^-1
       + [z1+z3]^-1
       - 2
       )

       + s23^-1*s123^-1 * ( eps*z2*[z2+z3]^-1
       - eps
       + 2*z1^2
       + 2*z1*z2
       - 2*z1
       - z2*[z2+z3]^-1
       + 2*z2*z3^-1
       - 4*[1-eps]^-1*z1*z2
       + 4*[1-eps]^-1*z2^3*z3^-1
       + 4*[1-eps]^-1*z2^2
       - 4*[1-eps]^-1*z2^2*z3^-1
       + 1
       )

       + s23^-1*s123^-2*[Tr(231l)] * (  - eps*[z2+z3]^-1
       + [z2+z3]^-1
       )

       + s13^-1*s123^-1 * ( eps*z1*[z1+z3]^-1
       - eps
       + 2*z1*z2
       - z1*[z1+z3]^-1
       + 2*z2^2
       - 2*z2
       - 2*z2*z3^-1
       + 2*z3^-1
       - 4*[1-eps]^-1*z2^3*z3^-1
       - 4*[1-eps]^-1*z2^2
       + 8*[1-eps]^-1*z2^2*z3^-1
       + 4*[1-eps]^-1*z2
       - 4*[1-eps]^-1*z2*z3^-1
       - 1
       )

       + s13^-1*s123^-2*[Tr(312l)] * ( eps*[z1+z3]^-1
       - [z1+z3]^-1
       )

       + s13^-1*s23^-1*s123^-1*[Tr(231l)] * ( 2*z1
       + 2*z2
       - 2*z3^-1
       - 4*[1-eps]^-1*z2^2*z3^-1
       - 4*[1-eps]^-1*z2
       + 4*[1-eps]^-1*z2*z3^-1
       + 2*[1-eps]^-1
       - 2 )
       );


